Multipolar static tidal response of Schwarzschild black holes in cubic gravity: a metric-action derivation of tidal running

Static tidal Love numbers of four-dimensional Schwarzschild black holes vanish in general relativity, whereas higher-curvature interactions can generate a nontrivial response. We investigate the parity-even cubic Weyl correction directly in metric variables and derive the electric, static response for every integer multipole $\ell \geq 2$. Organizing the angular reduction through $L=\ell(\ell+1)$, we obtain exact radial actions and show that perturbative order reduction converts the three metric equations into a constrained two-dimensional first-order system. Eliminating one field yields a scalar equation whose homogeneous operator is precisely the general-relativistic static tidal operator. A Frobenius and Green-function analysis gives the gauge-invariant Zerilli--Moncrief running coefficient $\beta_{\ell}^{\rm ZM}=\epsilon_{\rm e}\,7L^{2}(L-2)^{2}(L-4)(L-6)/12$ and identifies the factor $L-6$ as the reason why the quadrupole is the unique physical electric multipole without logarithmic running. We solve the quadrupole exactly, obtaining the fixed-integer branch ratio $-2400\,\epsilon_{\rm e}$ and explaining why it differs from the analytically continued canonical Love number $k_{2}^{E}=448\,\epsilon_{\rm e}$. For the octupole, we construct the complete horizon-regular global metric solution and exhibit the cancellation of horizon logarithms between the two Green-function channels. Finally, we derive the normalization map to the canonical electric beta functions and the corresponding running of finite-size worldline coefficients. The canonical result agrees with the modified-Teukolsky calculation, while the metric-action approach reveals the radial mechanism behind the exceptional quadrupole and provides the full metric reconstruction.

==> anc/A_GenericL.m <==
{{(2*r^2 - LL*r^2 - 4*r*rs + LL*r*rs + rs^2)/(r*(r - rs)*rs), (2 - LL)/rs}, 
 {(-2*r + LL*r + 2*rs)/(r*rs), (-2 + LL)/rs}}


==> anc/BetaCanonical_GenericEll.m <==
(-7*2^(-5 - 2*ell42)*(-2 + ell42)*(-1 + ell42)*ell42*(1 + ell42)*(2 + ell42)*
  (3 + ell42)*(1 + 2*ell42)*(-4 + ell42 + ell42^2)*Pi*Gamma[3 + ell42]^2)/
 (3*Gamma[3/2 + ell42]^2)


==> anc/BetaFiniteSizeWilson_GenericEll.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-7*2^(-4 + ell11)*(-2 + ell11)*(-1 + ell11)*ell11*(1 + ell11)^3*
  (2 + ell11)^3*(3 + ell11)*(-4 + ell11 + ell11^2)*eps12*rs13^(1 + 2*ell11)*
  ell11!^4)/(3*(G15 + 2*ell11*G15)*(2*ell11)!^3)


==> anc/BetaZM_GenericEll.m <==
(7*(-2 + ell41)*(-1 + ell41)^2*ell41^2*(1 + ell41)^2*(2 + ell41)^2*
  (3 + ell41)*(-4 + ell41 + ell41^2))/12


==> anc/J_GenericL.m <==
(2*rs*(-(LL*r^8*H[r]) - 2*r^7*rs*H[r] + LL*r^7*rs*H[r] + 120*LL*r^4*rs^4*H[r] - 720*r^3*rs^5*H[r] - 426*LL*r^3*rs^5*H[r] + 2670*r^2*rs^6*H[r] + 490*LL*r^2*rs^6*H[r] - 3187*r*rs^7*H[r] - 184*LL*r*rs^7*H[r] + 1236*rs^8*H[r] + r^9*Derivative[1][H][r] - r^8*rs*Derivative[1][H][r] - 180*r^5*rs^4*Derivative[1][H][r] - 30*LL*r^5*rs^4*Derivative[1][H][r] + 1296*r^4*rs^5*Derivative[1][H][r] + 90*LL*r^4*rs^5*Derivative[1][H][r] - 2836*r^3*rs^6*Derivative[1][H][r] - 90*LL*r^3*rs^6*Derivative[1][H][r] + 2500*r^2*rs^7*Derivative[1][H][r] + 30*LL*r^2*rs^7*Derivative[1][H][r] - 780*r*rs^8*Derivative[1][H][r]))/(r^8*(r - rs)^3)

==> anc/L2C3_GenericL.m <==
((24*LL*r^3*rs - 4*LL^2*r^3*rs - 48*LL*r^2*rs^2 + 4*LL^2*r^2*rs^2 - 
    12*r*rs^3 + 27*LL*r*rs^3 + 12*rs^4)*H0[r]^2)/(8*r^7*(r - rs)) + 
 ((32*r^3*rs + 8*LL*r^3*rs - 4*LL^2*r^3*rs - 272*r^2*rs^2 + 16*LL*r^2*rs^2 + 
    4*LL^2*r^2*rs^2 + 660*r*rs^3 - 21*LL*r*rs^3 - 420*rs^4)*H2[r]^2)/
  (8*r^7*(r - rs)) + ((4*rs - 4*LL*rs + LL^2*rs)*K[r]^2)/r^5 + 
 ((4*r^2*rs + 6*LL*r^2*rs - 8*r*rs^2 - 6*LL*r*rs^2 + 13*rs^3)*
   Derivative[1][H0][r]^2)/(4*r^5) + 
 ((4*r^2*rs - 12*r*rs^2 + 9*rs^3)*Derivative[1][H2][r]^2)/(4*r^5) + 
 ((3*LL*r^2*rs - 12*r*rs^2 - 3*LL*r*rs^2 + 14*rs^3)*Derivative[1][K][r]^2)/
  (2*r^5) + ((r - rs)^2*rs*Derivative[2][H0][r]^2)/r^3 - 
 (2*(r - rs)^2*rs*Derivative[2][H0][r]*Derivative[2][K][r])/r^3 + 
 ((r - rs)^2*rs*Derivative[2][K][r]^2)/r^3 + 
 Derivative[1][K][r]*((-2*(r - rs)*rs^2*Derivative[2][H0][r])/r^4 + 
   (2*(r - rs)*rs^2*Derivative[2][K][r])/r^4) + 
 K[r]*(((-4*r^2*rs + 2*LL*r^2*rs + 16*r*rs^2 - 5*LL*r*rs^2 - 15*rs^3)*
     Derivative[1][H0][r])/r^6 + 
   ((4*r^2*rs - 2*LL*r^2*rs - 12*r*rs^2 + 3*LL*r*rs^2 + 9*rs^3)*
     Derivative[1][H2][r])/r^6 + (2*(-2*rs^2 + LL*rs^2)*Derivative[1][K][r])/
    r^5 - (2*(r - rs)*(-2*r*rs + LL*r*rs + 3*rs^2)*Derivative[2][H0][r])/
    r^5 + (2*(r - rs)*(-2*rs + LL*rs)*Derivative[2][K][r])/r^4) + 
 Derivative[1][H0][r]*(((-4*r^2*rs + 22*r*rs^2 - 21*rs^3)*
     Derivative[1][H2][r])/(2*r^5) + 
   ((-3*LL*r^2*rs + 5*r*rs^2 + 3*LL*r*rs^2 - 8*rs^3)*Derivative[1][K][r])/
    r^5 - ((r - rs)*(2*r*rs - 5*rs^2)*Derivative[2][H0][r])/r^4 + 
   ((r - rs)*(2*r*rs - 5*rs^2)*Derivative[2][K][r])/r^4) + 
 Derivative[1][H2][r]*(((-5*r*rs^2 + 6*rs^3)*Derivative[1][K][r])/r^5 + 
   ((r - rs)*(2*r*rs - 3*rs^2)*Derivative[2][H0][r])/r^4 - 
   ((r - rs)*(2*r*rs - 3*rs^2)*Derivative[2][K][r])/r^4) + 
 H0[r]*(((-32*LL*r^3*rs + 8*LL^2*r^3*rs + 24*r^2*rs^2 + 56*LL*r^2*rs^2 - 
      8*LL^2*r^2*rs^2 - 84*r*rs^3 - 27*LL*r*rs^3 + 60*rs^4)*H2[r])/
    (4*r^7*(r - rs)) + ((2*LL*r^2*rs - LL^2*r^2*rs - 6*r*rs^2 + 3*LL*r*rs^2 + 
      6*rs^3)*K[r])/r^7 + ((-8*LL*r^2*rs - 6*r*rs^2 + 14*LL*r*rs^2 + 15*rs^3)*
     Derivative[1][H0][r])/(2*r^6) + 
   ((2*LL*r^2*rs - 6*r*rs^2 - 3*LL*r*rs^2 + 9*rs^3)*Derivative[1][H2][r])/
    (2*r^6) + ((6*LL*r^2*rs - 11*LL*r*rs^2 + 6*rs^3)*Derivative[1][K][r])/
    (2*r^6) + ((r - rs)*(LL*r*rs + 3*rs^2)*Derivative[2][H0][r])/r^5 - 
   ((r - rs)*(LL*r*rs - 3*rs^2)*Derivative[2][K][r])/r^5) + 
 H2[r]*(((-8*r^2*rs + 6*LL*r^2*rs - LL^2*r^2*rs + 30*r*rs^2 - 9*LL*r*rs^2 - 
      30*rs^3)*K[r])/r^7 + ((8*r^2*rs + 4*LL*r^2*rs - 50*r*rs^2 - 
      4*LL*r*rs^2 + 75*rs^3)*Derivative[1][H0][r])/(2*r^6) + 
   ((-8*r^2*rs + 2*LL*r^2*rs + 54*r*rs^2 - 3*LL*r*rs^2 - 63*rs^3)*
     Derivative[1][H2][r])/(2*r^6) + 
   ((-6*LL*r^2*rs + 8*r*rs^2 + 7*LL*r*rs^2 - 30*rs^3)*Derivative[1][K][r])/
    (2*r^6) + ((r - rs)*(-4*r*rs + LL*r*rs + 15*rs^2)*Derivative[2][H0][r])/
    r^5 - ((r - rs)*(-4*r*rs + LL*r*rs + 15*rs^2)*Derivative[2][K][r])/r^5)


==> anc/L2EH0_GenericL.m <==
-H2[r]^2 + ((r^2 - r*rs)*Derivative[1][H0][r]^2)/2 + 
 (r^2 - r*rs)*Derivative[1][H2][r]*Derivative[1][K][r] + 
 ((r^2 - r*rs)*Derivative[1][K][r]^2)/2 + Derivative[1][H0][r]*
  (((r^2 - r*rs)*Derivative[1][H2][r])/2 + 
   (-r^2 + r*rs)*Derivative[1][K][r]) + 
 K[r]*(((-4*r + rs)*Derivative[1][H0][r])/2 + 
   ((4*r - 3*rs)*Derivative[1][H2][r])/2 + 
   (-r^2 + r*rs)*Derivative[2][H0][r]) + 
 H2[r]*(((2 + LL)*K[r])/2 + ((4*r - rs)*Derivative[1][H0][r])/4 - 
   (3*(4*r - 3*rs)*Derivative[1][H2][r])/4 + 
   (3*r - 2*rs)*Derivative[1][K][r] + ((r^2 - r*rs)*Derivative[2][H0][r])/2 + 
   (r^2 - r*rs)*Derivative[2][K][r]) + 
 H0[r]*(((2 + LL)*H2[r])/2 + ((-2 + LL)*K[r])/2 + 
   ((4*r - rs)*Derivative[1][H0][r])/4 + ((4*r - 3*rs)*Derivative[1][H2][r])/
    4 + (-3*r + 2*rs)*Derivative[1][K][r] + 
   ((r^2 - r*rs)*Derivative[2][H0][r])/2 + (-r^2 + r*rs)*Derivative[2][K][r])


==> anc/L2EH1_GenericL.m <==
(-3*rs^7*H0[r]^2)/(2*r^7) + (3*(4*r*rs^6 + 3*rs^7)*H2[r]^2)/(2*r^7) + 
 ((-(r^6*rs) + 6*r*rs^6 - 5*rs^7)*Derivative[1][H0][r]^2)/r^5 - 
 (2*(r^6*rs - 6*r*rs^6 + 5*rs^7)*Derivative[1][H2][r]*Derivative[1][K][r])/
  r^5 + ((-(r^6*rs) + 6*r*rs^6 - 5*rs^7)*Derivative[1][K][r]^2)/r^5 + 
 Derivative[1][H0][r]*(((-(r^6*rs) + 6*r*rs^6 - 5*rs^7)*Derivative[1][H2][r])/
    r^5 + (2*(r^6*rs - 6*r*rs^6 + 5*rs^7)*Derivative[1][K][r])/r^5) + 
 K[r]*(((r^6*rs + 66*r*rs^6 - 67*rs^7)*Derivative[1][H0][r])/r^6 - 
   (3*(r^6*rs - 2*r*rs^6 + rs^7)*Derivative[1][H2][r])/r^6 + 
   (2*(r^6*rs - 6*r*rs^6 + 5*rs^7)*Derivative[2][H0][r])/r^5) + 
 H2[r]*((-3*(2*r*rs^6 + LL*r*rs^6 + 2*rs^7)*K[r])/r^7 + 
   ((-(r^6*rs) - 66*r*rs^6 + 67*rs^7)*Derivative[1][H0][r])/(2*r^6) + 
   (9*(r^6*rs - 2*r*rs^6 + rs^7)*Derivative[1][H2][r])/(2*r^6) - 
   (4*(r^6*rs + 9*r*rs^6 - 10*rs^7)*Derivative[1][K][r])/r^6 + 
   ((-(r^6*rs) + 6*r*rs^6 - 5*rs^7)*Derivative[2][H0][r])/r^5 - 
   (2*(r^6*rs - 6*r*rs^6 + 5*rs^7)*Derivative[2][K][r])/r^5) + 
 H0[r]*((-3*(2*r*rs^6 + LL*r*rs^6 + rs^7)*H2[r])/r^7 - 
   (3*(-2*r*rs^6 + LL*r*rs^6 - 2*rs^7)*K[r])/r^7 + 
   ((-(r^6*rs) - 66*r*rs^6 + 67*rs^7)*Derivative[1][H0][r])/(2*r^6) - 
   (3*(r^6*rs - 2*r*rs^6 + rs^7)*Derivative[1][H2][r])/(2*r^6) + 
   (4*(r^6*rs + 9*r*rs^6 - 10*rs^7)*Derivative[1][K][r])/r^6 + 
   ((-(r^6*rs) + 6*r*rs^6 - 5*rs^7)*Derivative[2][H0][r])/r^5 + 
   (2*(r^6*rs - 6*r*rs^6 + 5*rs^7)*Derivative[2][K][r])/r^5)


==> anc/README.md <==
# Ancillary Wolfram Language files

These files contain the exact machine-readable expressions cited in the
reproducibility appendix of the manuscript

**Multipolar static tidal response of Schwarzschild black holes in cubic gravity: a metric-action derivation of tidal running**.

## Verification

Start a fresh Wolfram Language kernel, set the working directory to the
folder containing these files, and evaluate

```Mathematica
Get["VerifyMainResults.m"]
```

The driver uses exact arithmetic and checks the stored generic first-order
matrix, algebraic metric reconstruction, polynomial degree of the radial
actions, low-multipole response anchors, and the generic Zerilli--Moncrief,
canonical, and finite-size beta-function normalizations.

## File groups

- `L2EH0_GenericL.m`, `L2EH1_GenericL.m`, `L2C3_GenericL.m`:
  arbitrary-multipole radial actions.
- `A_GenericL.m`, `bH_GenericL.m`, `bHp_GenericL.m`:
  first-order matrix and source vectors.
- `X2_Algebraic_GenericL.m`, `J_GenericL.m`:
  algebraic metric reconstruction and scalar source.
- `X0_Global_NoTide.m`:
  horizon-regular octupolar scalar solution with the tidal-amplitude
  renormalization removed.
- `ZerilliCorrectionEll2.m`, `ZerilliCorrectionEll3.m`:
  low-multipole Zerilli--Moncrief corrections.
- `BetaZM_GenericEll.m`, `BetaCanonical_GenericEll.m`,
  `BetaFiniteSizeWilson_GenericEll.m`, `ZMToCanonicalFactor_GenericEll.m`:
  generic response and normalization formulas.

No floating-point input is required.


==> anc/SHA256SUMS.txt <==
07bea9c938e7f215669178da402d810fc7c126eac755dfa49efb3a9c32cd0d08  A_GenericL.m
5c729501bf53d54ed72a3c5433f34321c20b17607dff9c1ae41310b9e63a4def  BetaCanonical_GenericEll.m
ee8b49b4bdb76ab139ba89b3f2ea025d94c9e975f3e94c47bbc5364b591cdadb  BetaFiniteSizeWilson_GenericEll.m
452244559ebb8cd4e2d45577958a95ed8e4fa577d2db83593b5f4405b731da56  BetaZM_GenericEll.m
84496d1af20b5d823017e57839feb615f315b1dec07aec565afd134ee0e693da  J_GenericL.m
e8aa532232fc252b754f68299ad43eb870f8a429cb1669b9d80e5d20be7a311c  L2C3_GenericL.m
bccef5bff65833b4dec8e5bad4549a1238b1180626af3dfa3821b5618bb724d3  L2EH0_GenericL.m
02c8f79130dcf32051ad9bf1c5857b4f43ffefce6b1df2741b64863d469e1c81  L2EH1_GenericL.m
8f4f41db39749723bd36b2dbbad5dabca0290123fb4aec154965931ec50827b0  VerifyMainResults.m
1592974dd28189d4dda4225e4eb5c9684b63b0f40de6e4f705a0c53ca48336e1  X0_Global_NoTide.m
d5e2d02f0a10b8f4ea87d4862cf48cefdfab97b5e179fd252644e2b5839f4e7c  X2_Algebraic_GenericL.m
f38648d816443f8b41b1522a7473bfeb0bdcfe7cde36c02abb03ad6f9a48e80e  ZMToCanonicalFactor_GenericEll.m
f6c4275ca7327411c37417cb7e18cb4268c69a9d14bf1df3d5c9a6b2af7d34f3  ZerilliCorrectionEll2.m
42191b422871890ca17607f21eaaa8129e64a77181372ebe905557092e769419  ZerilliCorrectionEll3.m
a84ae7479f8122c2e4ab3a6fc5c26239428ba9cb533342a63308b46a73a45305  bH_GenericL.m
20cca0364dfb0cb08e0bdbfb1ea8dfc448ec463fb3539afa083dd53878f6da08  bHp_GenericL.m
1513dfa6bf77b2bdeff28c5b965989c981aa8d6340bf182a831fd6251a62b8a1  README.md


==> anc/VerifyMainResults.m <==
(* ::Package:: *)

(*
  VerifyMainResults.m
  Lightweight exact checks for the machine-readable formulas accompanying
  "Multipolar static tidal response of Schwarzschild black holes in cubic gravity".

  Run from a fresh Wolfram kernel with
      Get["VerifyMainResults.m"]
  while the current directory is this ancillary directory, or load the file
  by its full path.  The script uses exact arithmetic only.
*)

ClearAll["Global`*"];

root = DirectoryName[ExpandFileName[$InputFileName]];
load[name_String] := Get[FileNameJoin[{root, name}]];

checks = {};
addCheck[name_String, statement_] := AppendTo[checks, name -> TrueQ[statement]];

l2EH0 = load["L2EH0_GenericL.m"];
l2EH1 = load["L2EH1_GenericL.m"];
l2C3 = load["L2C3_GenericL.m"];
aMatrix = load["A_GenericL.m"];
bH = load["bH_GenericL.m"];
bHp = load["bHp_GenericL.m"];
x2Alg = load["X2_Algebraic_GenericL.m"];
jSource = load["J_GenericL.m"];
x0Ell3 = load["X0_Global_NoTide.m"];
zmEll2 = load["ZerilliCorrectionEll2.m"];
zmEll3 = load["ZerilliCorrectionEll3.m"];
betaZMStored = load["BetaZM_GenericEll.m"];
betaCanonicalStored = load["BetaCanonical_GenericEll.m"];
zmToCanonicalStored = load["ZMToCanonicalFactor_GenericEll.m"];
betaWilsonStored = load["BetaFiniteSizeWilson_GenericEll.m"];

expectedA = {
  {((2 - LL) r^2 + (LL - 4) r rs + rs^2)/(r (r - rs) rs), (2 - LL)/rs},
  {((LL - 2) r + 2 rs)/(r rs), (LL - 2)/rs}
};
addCheck["generic first-order matrix", Together[aMatrix - expectedA] === {{0, 0}, {0, 0}}];

expectedX2 = -X0[r]
  + 12 rs^5 ((LL + 24) r^2 - (LL + 62) r rs + 39 rs^2) H[r]/(r^6 (r - rs))
  - 12 rs^5 (14 r - 15 rs) Derivative[1][H][r]/r^5;
addCheck["algebraic X2 reconstruction", Together[x2Alg - expectedX2] === 0];

addCheck["Einstein action degree in L", Exponent[Together[l2EH0], LL] <= 1];
addCheck["corrected-background Einstein action degree in L", Exponent[Together[l2EH1], LL] <= 1];
addCheck["cubic action degree in L", Exponent[Together[l2C3], LL] <= 2];
addCheck["source-vector dimensions", Dimensions[bH] === {2} && Dimensions[bHp] === {2}];
addCheck["scalar source degree in L", Exponent[Together[jSource], LL] <= 1];

betaZM[ell_] := betaZMStored /. ell41 -> ell;
betaCanonical[ell_] := betaCanonicalStored /. ell42 -> ell;
zmToCanonical[ell_] := zmToCanonicalStored /. ell42 -> ell;
betaWilson[ell_, eps_, rS_, grav_] := betaWilsonStored /. {
  ell11 -> ell, eps12 -> eps, rs13 -> rS, G15 -> grav
};

expectedBetaZM[ell_] := (7/12) (ell - 2) (ell - 1)^2 ell^2 (ell + 1)^2
  (ell + 2)^2 (ell + 3) (ell^2 + ell - 4);
addCheck["generic Zerilli-Moncrief beta", FullSimplify[
  betaZM[ell] == expectedBetaZM[ell],
  Assumptions -> Element[ell, Integers] && ell >= 2
]];

expectedBridge[ell_] := -2^(2 ell - 1) (ell!)^4 (ell + 1) (ell + 2)/
  ((ell - 1) ell (2 ell + 1) ((2 ell)!)^2);
addCheck["generic ZM-to-canonical factor", FullSimplify[
  FunctionExpand[zmToCanonical[ell]] == expectedBridge[ell],
  Assumptions -> Element[ell, Integers] && ell >= 2
]];
addCheck["canonical beta from the ZM bridge", FullSimplify[
  FunctionExpand[betaCanonical[ell]] == expectedBridge[ell] expectedBetaZM[ell],
  Assumptions -> Element[ell, Integers] && ell >= 2
]];

addCheck["quadrupole non-running", betaZM[2] === 0 && FullSimplify[betaCanonical[2]] === 0];
addCheck["octupole ZM beta", betaZM[3] === 403200];
addCheck["octupole canonical beta", FullSimplify[betaCanonical[3]] === -15360];
addCheck["octupole finite-size running", FullSimplify[
  betaWilson[3, eps, rS, grav] == -(4 eps rS^7)/(3 grav)
]];
addCheck["hexadecapole finite-size running", FullSimplify[
  betaWilson[4, eps, rS, grav] == -(2 eps rS^9)/(21 grav)
]];

ell2RawDecay = Limit[x40^2 (zmEll2 - 8 x40), x40 -> Infinity];
addCheck["quadrupole raw decaying coefficient", FullSimplify[ell2RawDecay] === -480];
addCheck["quadrupole fixed-integer branch ratio", 5 ell2RawDecay === -2400];

addCheck["octupole files loaded", x0Ell3 =!= $Failed && zmEll3 =!= $Failed];

success = And @@ (Last /@ checks);
Print[Column[checks]];
Print["Overall result: ", success];
success


==> anc/X0_Global_NoTide.m <==
(-1/2*(-1 - 10*x38 + 130*x38^2 - 240*x38^3 + 120*x38^4)/((-1 + x38)*x38) - 30*(-1 + x38)*x38*(-1 + 2*x38)*Log[(-1 + x38)/x38])*(-140160 - 13680/x38^4 + 80760/x38^3 - 153480/x38^2 - 49920/x38 + 319680*x38 - 43200*x38^2 + 360*x38^3 - 1320*x38^4 + 1680*x38^5 - 720*x38^6 - 403200*Log[x38]) + (-60*x38 + 180*x38^2 - 120*x38^3)*(182577 - 33600*Pi^2 - 60*(5527 - 560*Pi^2) + 6/(-1 + x38) + 76/x38^6 + 873/x38^5 - 17143/x38^4 + 54535/x38^3 - 38285/x38^2 - 204245/x38 + 21592*x38 - 40*x38^2 + 360*x38^3 - 660*x38^4 + 360*x38^5 + 70080*Log[1 - x38^(-1)] + (6840/x38^4 - 40380/x38^3 + 76740/x38^2 + 24960/x38 - 159840*x38 + 21600*x38^2 - 180*x38^3 + 660*x38^4 - 840*x38^5 + 360*x38^6)*Log[1 - x38^(-1)] + 201600*PolyLog[2, x38^(-1)])

==> anc/X2_Algebraic_GenericL.m <==
(288*r^2*rs^5*H[r] + 12*LL*r^2*rs^5*H[r] - 744*r*rs^6*H[r] - 
  12*LL*r*rs^6*H[r] + 468*rs^7*H[r] - r^7*X0[r] + r^6*rs*X0[r] - 
  168*r^3*rs^5*Derivative[1][H][r] + 348*r^2*rs^6*Derivative[1][H][r] - 
  180*r*rs^7*Derivative[1][H][r])/(r^6*(r - rs))


==> anc/ZMToCanonicalFactor_GenericEll.m <==
-((2^(-1 + 2*ell42)*(1 + ell42)*(2 + ell42)*Gamma[1 + ell42]^4)/
  ((-1 + ell42)*ell42*(1 + 2*ell42)*Gamma[1 + 2*ell42]^2))


==> anc/ZerilliCorrectionEll2.m <==
(4*(28 + 93*x40 + 296*x40^2 - 480*x40^3 + 6*x40^5 + 8*x40^6))/
 (x40^4*(3 + 4*x40))


==> anc/ZerilliCorrectionEll3.m <==
(x40*((24*(-180 + 205*x40 + 820*x40^2 - 2880*x40^3 - 51800*x40^4 + 
      139997*x40^5 + 756000*x40^6 - 1007990*x40^7 - 16800*x40^4*Log[x40] + 
      168000*x40^5*Log[x40] + 504000*x40^6*Log[x40] - 
      1008000*x40^7*Log[x40] - 100800*x40^5*Log[-1 + x40]*Log[x40] + 
      1008000*x40^7*Log[-1 + x40]*Log[x40] - 1008000*x40^8*Log[-1 + x40]*
       Log[x40] + 100800*x40^5*Log[x40]^2 - 1008000*x40^7*Log[x40]^2 + 
      1008000*x40^8*Log[x40]^2 + 100800*x40^5*PolyLog[2, x40^(-1)] - 
      1008000*x40^7*PolyLog[2, x40^(-1)] + 1008000*x40^8*
       PolyLog[2, x40^(-1)]))/x40^5 + 
   (2*(-1 + x40)*(-((16/x40^6 - 2/x40^5 - 2/x40^4 - 2/x40^3 - 2/x40^2 - 
         2/x40)*(-60*x40 + 180*x40^2 - 120*x40^3)) + 
      (120*(-125 + 381*x40 - 356*x40^2 + 356*x40^3 + 3944*x40^4 + 
         43400*x40^5 - 299598*x40^6 + 453595*x40^7 - 201597*x40^8 + 
         1680*x40^4*Log[x40] + 16800*x40^5*Log[x40] - 218400*x40^6*Log[x40] + 
         403200*x40^7*Log[x40] - 201600*x40^8*Log[x40] + 
         100800*x40^6*Log[-1 + x40]*Log[x40] - 403200*x40^7*Log[-1 + x40]*
          Log[x40] + 504000*x40^8*Log[-1 + x40]*Log[x40] - 
         201600*x40^9*Log[-1 + x40]*Log[x40] - 100800*x40^6*Log[x40]^2 + 
         403200*x40^7*Log[x40]^2 - 504000*x40^8*Log[x40]^2 + 
         201600*x40^9*Log[x40]^2 - 100800*x40^6*PolyLog[2, x40^(-1)] + 
         403200*x40^7*PolyLog[2, x40^(-1)] - 504000*x40^8*
          PolyLog[2, x40^(-1)] + 201600*x40^9*PolyLog[2, x40^(-1)]))/
       ((-1 + x40)*x40^5) - 
      x40*((24*(205 + 1640*x40 - 8640*x40^2 - 224000*x40^3 + 867985*x40^4 + 
           5040000*x40^5 - 8063930*x40^6 + 100800*x40^4*Log[1 - x40^(-1)] - 
           1008000*x40^6*Log[1 - x40^(-1)] + 1008000*x40^7*
            Log[1 - x40^(-1)] - 100800*x40^4*Log[-1 + x40] + 
           1008000*x40^6*Log[-1 + x40] - 1008000*x40^7*Log[-1 + x40] - 
           67200*x40^3*Log[x40] + 1041600*x40^4*Log[x40] + 
           3024000*x40^5*Log[x40] - (100800*x40^5*Log[x40])/(-1 + x40) - 
           9072000*x40^6*Log[x40] + 2016000*x40^7*Log[x40] + 
           (1008000*x40^7*Log[x40])/(-1 + x40) - (1008000*x40^8*Log[x40])/
            (-1 + x40) - 504000*x40^4*Log[-1 + x40]*Log[x40] + 
           7056000*x40^6*Log[-1 + x40]*Log[x40] - 8064000*x40^7*Log[-1 + x40]*
            Log[x40] + 504000*x40^4*Log[x40]^2 - 7056000*x40^6*Log[x40]^2 + 
           8064000*x40^7*Log[x40]^2 + 504000*x40^4*PolyLog[2, x40^(-1)] - 
           7056000*x40^6*PolyLog[2, x40^(-1)] + 8064000*x40^7*
            PolyLog[2, x40^(-1)]))/x40^5 - 
        (120*(-180 + 205*x40 + 820*x40^2 - 2880*x40^3 - 51800*x40^4 + 
           139997*x40^5 + 756000*x40^6 - 1007990*x40^7 - 
           16800*x40^4*Log[x40] + 168000*x40^5*Log[x40] + 
           504000*x40^6*Log[x40] - 1008000*x40^7*Log[x40] - 
           100800*x40^5*Log[-1 + x40]*Log[x40] + 1008000*x40^7*Log[-1 + x40]*
            Log[x40] - 1008000*x40^8*Log[-1 + x40]*Log[x40] + 
           100800*x40^5*Log[x40]^2 - 1008000*x40^7*Log[x40]^2 + 
           1008000*x40^8*Log[x40]^2 + 100800*x40^5*PolyLog[2, x40^(-1)] - 
           1008000*x40^7*PolyLog[2, x40^(-1)] + 1008000*x40^8*
            PolyLog[2, x40^(-1)]))/x40^6)))/((10 + 3/x40)*x40)))/6


==> anc/bH_GenericL.m <==
{(2*(2*r^8 - 2*r^7*rs + r^6*rs^2 + 72*r^4*rs^4 - 48*LL*r^4*rs^4 + 
    6*LL^2*r^4*rs^4 - 192*r^3*rs^5 + 105*LL*r^3*rs^5 - 12*LL^2*r^3*rs^5 + 
    250*r^2*rs^6 - 54*LL*r^2*rs^6 + 6*LL^2*r^2*rs^6 - 292*r*rs^7 - 
    3*LL*r*rs^7 + 164*rs^8))/(r^7*(r - rs)^2), 
 (-2*(2*r^7 - r^6*rs + 72*r^3*rs^4 - 48*LL*r^3*rs^4 + 6*LL^2*r^3*rs^4 - 
    300*r^2*rs^5 + 81*LL*r^2*rs^5 - 6*LL^2*r^2*rs^5 + 454*r*rs^6 - 
    30*LL*r*rs^6 - 239*rs^7))/(r^7*(r - rs))}


==> anc/bHp_GenericL.m <==
{(2*(r^7 - r^6*rs - 12*r^3*rs^4 + 6*LL*r^3*rs^4 + 36*r^2*rs^5 - 
    3*LL*r^2*rs^5 - 109*r*rs^6 - 3*LL*r*rs^6 + 88*rs^7))/(r^6*(r - rs)), 
 (-2*(r^6 - 12*r^2*rs^4 + 6*LL*r^2*rs^4 + 96*r*rs^5 - 3*LL*r*rs^5 - 97*rs^6))/
  r^6}

